A Tutorial on Independent Component Analysis

Independent component analysis (ICA) has become a standard data analysis technique applied to an array of problems in signal processing and machine learning. This tutorial provides an introduction to ICA based on linear algebra formulating an intuition for ICA from first principles. The goal of this tutorial is to provide a solid foundation on this advanced topic so that one might learn the motivation behind ICA, learn why and when to apply this technique and in the process gain an introduction to this exciting field of active research.

==> entropy.m <==
\begin{verbatim}
function H = entropy(X)
% ENTROPY  Estimate the entropy using
%          a cool binless estimator.
%
% Note [d,n] = size(X) (d dims, n samples).
%
% J Victor (2002) "Binless strategies for 
% estimation of information from neural 
% data", Physical Review E.

% Use the machine precision for neighbor 
% calculations.
precision = eps;

[d, n] = size(X);

% Calculate the nearest neighbor for each point.
for i=1:n
  % Remove the i'th vector.
  X_temp = X(:, find([1:n] - i));
  
  % Subtract off the i'th vector from all others.
  X_diff = X_temp - repmat(X(:,i), 1, n-1);

  % Calculate the minimum Euclidean distance.
  lambda(i) = min(sqrt(sum((X_diff).^2, 1)));
  
  % Ensure the distance is not zero.
  if (lambda(i) < precision)
    lambda(i) = precision;
  end
end

% The "Euler-Mascheroni" constant.
em = 0.5772156649015;

% Calculate area the of an d-dimensional sphere.
area = d * pi^(d/2) / gamma(1 + d/2);

% Calculate an estimate of entropy based on the
% mean nearest neighbor distance using an equation
% from the above citation.
K = log2(area) + log2((n-1) / d) + em / log(2);
H = d * mean(log2(lambda)) + K;
\end{verbatim}


==> example.m <==
\begin{verbatim}
% Parameters of the toy example.
n = 200;     % number of samples (quick)
%n = 1000;  % number of samples (precise)

sd1 = 0.14;  % standard deviation of source 1
sd2 = 0.5;   % standard deviation of source 2
angle = 45;  % rotation angle

% Generate the bimodal data set.
randn('state',1);
s1 = (sd1 * randn(1,n) + sign(randn(1,n)));
s2 = sd2 * randn(1,n);
S = [s1; s2];

% Generate the mixing matrix to be a rotation.
theta = angle / 360 * 2*pi;
A = [cos(theta) sin(theta); ...
    -sin(theta) cos(theta)];

% Linearly mix the data.
X = A * S;


% Subtract off the mean of each dimension.
X = X - repmat(mean(X,2),1,n);

% Calculate the whitening filter.
[E, D] = eig(cov(X'));

% Whiten the data
X_w = sqrtm(pinv(D))*E'*X;

% Create an array of angles between 0 and 180 deg.
angles = 0:5:180;
thetas = angles / 360 * 2*pi;

% Calculate the multi-information for all angles.
for i=1:length(thetas)
  % Generate a rotation matrix
  V = [cos(thetas(i)) sin(thetas(i)); ...
       -sin(thetas(i)) cos(thetas(i))];
  
  % Try to recover the sources using the rotation.
  S_est = V * X_w;
  
  % Calculate the multi-information.
  I(i) = entropy(S_est(1,:)) + ...
         entropy(S_est(2,:)) - ...
         entropy(S_est);
end

% Plot the multi-information.
figure;
hold on; box on
plot(angles, I, '.k-','MarkerSize', 16);
xlabel('angle (degrees)');
ylabel('multi information');
xlim([angles(1) angles(end)]);
plot(xlim, zeros(2,1),'--k');

% Plot the original data with the IC's.
figure;
subplot(1,2,1);
hold on; box on;
plot(X(1,:), X(2,:), '.k','MarkerSize',16);
axis(2*[-1 1 -1 1]); axis square;

% Plot the ICA solution.
[W, S] = ica(X);
subplot(1,2,2);
hold on; box on
plot(S(1,:), S(2,:), '.k','MarkerSize',16);
axis(2*[-2 2 -1 1]); axis square;
\end{verbatim}


==> ica.m <==
\begin{verbatim}
function [W, S] = ica(X)
% ICA  Perform independent component analysis.
%
% [W, S] = ica(X);
%
% where X = AS and WA = eye(d)
% and [d,n] = size(X) (d dims, n samples).
%
% Implements FOBI algorithm.
%
% JF Cardoso (1989) "Source separation using
% higher order moments", Proc Intl Conf Acoust
% Speech Signal Process

[d, n] = size(X);

% Subtract off the mean of each dimension.
X = X - repmat(mean(X,2),1,n);

% Calculate the whitening filter.
[E, D] = eig(cov(X'));

% Whiten the data
X_w = sqrtm(pinv(D))*E'*X;

% Calculate the rotation that aligns with the 
% directions which maximize fourth-order 
% correlations. See reference above.
[V,s,u] = svd((repmat(sum(X_w.*X_w,1),d,1).*X_w)*X_w');

% Compute the inverse of A.
W = V * sqrtm(pinv(D)) * E';

% Recover the original sources.
S = W * X;
\end{verbatim}


